Extending the Universal One-Loop Effective Action: Heavy-Light Coefficients

The Universal One-Loop Effective Action (UOLEA) is a general expression for the effective action obtained by evaluating in a model-independent way the one-loop expansion of a functional path integral. It can be used to match UV theories to their low-energy EFTs more efficiently by avoiding redundant steps in the application of functional methods, simplifying the process of obtaining Wilson coefficients of operators up to dimension six. In addition to loops involving only heavy fields, matching may require the inclusion of loops containing both heavy and light particles. Here we use the recently-developed covariant diagram technique to extend the UOLEA to include heavy-light terms which retain the same universal structure as the previously-derived heavy-only terms. As an example of its application, we integrate out a heavy singlet scalar with a linear coupling to a light doublet Higgs. The extension presented here is a first step towards completing the UOLEA to incorporate all possible structures encountered in a covariant derivative expansion of the one-loop path integral.

==> UOLEA_universal_coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    113215,       3522]
NotebookOptionsPosition[    108486,       3377]
NotebookOutlinePosition[    108844,       3393]
CellTagsIndexPosition[    108801,       3390]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
The Universal One-loop Effective Action (including mixed heavy-light loops)\
\>", "Chapter",
 CellChangeTimes->{{3.707158685352652*^9, 3.70715872073342*^9}, {
  3.707159881264233*^9, 3.7071598817785273`*^9}}],

Cell["\<\
Authors: Sebastian A. R. Ellis, J\[EAcute]r\[EAcute]mie Quevillon, Tevong \
You, Zhengkang Zhang\
\>", "Text",
 CellChangeTimes->{{3.707158741737164*^9, 3.707158754415862*^9}, {
  3.7071587960735893`*^9, 3.707158809429294*^9}, {3.707159520426787*^9, 
  3.707159531506372*^9}, {3.707159589799405*^9, 3.7071596155779667`*^9}},
 FontSize->18],

Cell["arXiv: 1706.0xxxx", "Text",
 CellChangeTimes->{{3.707159207166316*^9, 3.707159213611915*^9}},
 FontSize->18],

Cell["\<\
Heavy-only universal coefficients were computed in
-- A. Drozd, J. Ellis, J. Quevillon, T. You, JHEP 1603, 180 (2016) \
[arXiv:1512.03003]
-- Z. Zhang, JHEP 1705, 152 (2017) [arXiv:1610.00710]\
\>", "Text",
 CellChangeTimes->{{3.707159244639573*^9, 3.7071592645078707`*^9}, {
  3.707159314234289*^9, 3.707159476246057*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell["Universal coefficients", "Section",
 CellChangeTimes->{{3.707158659533637*^9, 3.707158662761669*^9}}],

Cell[TextData[{
 "Notation:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "N"], "=", 
    RowBox[{
     FractionBox["i", 
      RowBox[{"16", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SubscriptBox[
      OverscriptBox["f", "~"], "N"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".Shown below are ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["f", "~"], "N"], TraditionalForm]]],
 ".  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Log", "[", 
    SubsuperscriptBox["M", "i", "2"], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "  is understood as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"log", 
    FractionBox[
     SubsuperscriptBox["M", "i", "2"], 
     SuperscriptBox["\[Mu]", "2"]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " with \[Mu] being the renormalization scale. ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " scheme is used."
}], "Text",
 CellChangeTimes->{{3.707158988565671*^9, 3.707158992614629*^9}, {
  3.707159036074889*^9, 3.707159110729488*^9}, {3.707159140950906*^9, 
  3.7071591795724993`*^9}, {3.7071596670269413`*^9, 3.7071597680397253`*^9}, {
  3.707159840256548*^9, 3.70715984753304*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", "2"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707132944283658*^9, 3.707132945363763*^9}, {
  3.707157953781232*^9, 3.707157955393182*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{
    SubsuperscriptBox["M", "i", "2"], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
     SubsuperscriptBox["M", "i", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70713410338848*^9, 3.707134104166584*^9}, {
  3.707149710949297*^9, 3.707149715976864*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", "3"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.7071579605182962`*^9, 3.7071579611531267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f3", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], " ", 
    RowBox[{"Log", "[", 
     SubsuperscriptBox["M", "i", "2"], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071341053228817`*^9, 3.707134109451127*^9}, 
   3.707149923116269*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"4", ",", " ", 
    RowBox[{"4", "A"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.7071579665933332`*^9, 3.707157994126054*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4", "=", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
       SubsuperscriptBox["M", "i", "2"]}], "-", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
       SubsuperscriptBox["M", "j", "2"]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707134110183196*^9, 3.707134111659143*^9}, {
  3.707149821977541*^9, 3.7071498602707357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4A", "=", 
   RowBox[{"1", "-", 
    RowBox[{"Log", "[", 
     SubsuperscriptBox["M", "i", "2"], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707154034786634*^9, 3.707154038922163*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", "5"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707157999500244*^9, 3.7071580006073437`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f5", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"60", " ", 
      SubsuperscriptBox["M", "i", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707134112578364*^9, 3.7071341139427357`*^9}, 
   3.70714997187427*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", "6"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158003482519*^9, 3.707158004252762*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f6", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"90", " ", 
      SubsuperscriptBox["M", "i", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707134114693818*^9, 3.70713411635042*^9}, 
   3.7071500049208193`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"7", ",", " ", 
    RowBox[{"7", "A"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158007678763*^9, 3.7071580105849857`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f7", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], "+", 
       SubsuperscriptBox["M", "j", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "j", "2"]}], ")"}], "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "i", "2"], "]"}], "-", 
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}]}], ")"}], " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707133557065353*^9, 3.7071335841325893`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f7A", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707150624294383*^9, 3.70715063318036*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"8", ",", " ", 
    RowBox[{"8", "A"}], ",", " ", 
    RowBox[{"8", "B"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.7071580180976257`*^9, 3.7071580233767967`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f8", "=", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
         SubsuperscriptBox["M", "i", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "j", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "i", "2"]}], "+", 
          SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "k", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "k", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "i", "2"]}], "+", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707133560552082*^9, 3.7071335622515574`*^9}, 
   3.707133597014367*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f8A", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], "-", 
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}]}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], "-", 
      SubsuperscriptBox["M", "j", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071554871121264`*^9, 3.7071554985682793`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f8B", "=", 
   RowBox[{
    FractionBox["1", 
     SubsuperscriptBox["M", "i", "2"]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     SubsuperscriptBox["M", "i", "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071555017233953`*^9, 3.707155517998238*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", "9"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158033509983*^9, 3.7071580345263853`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f9", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"12", " ", 
      SubsuperscriptBox["M", "i", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707133565345578*^9, 3.70713356772932*^9}, 
   3.707150056760297*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"10", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"10", "A"}], "..."}], "D"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158037874151*^9, 3.707158070458056*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f10", "=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
         SubsuperscriptBox["M", "i", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "l", "2"]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "j", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "k", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "k", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "k", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "l", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "l", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "k", "2"]}], "+", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707133196320122*^9, 3.707133206694311*^9}, {
  3.707133242263769*^9, 3.707133242858921*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f10A", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707155834629878*^9, 3.7071558365572233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f10B", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707155849787567*^9, 3.7071558618925257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f10C", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70715587623526*^9, 3.707155882051392*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f10D", "=", 
   RowBox[{
    FractionBox["1", 
     SubsuperscriptBox["M", "i", "4"]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     SubsuperscriptBox["M", "i", "4"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707155888463469*^9, 3.707155894258871*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"11", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"11", "A"}], "..."}], "D"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158091853156*^9, 3.7071580973125267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f11", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "k", "4"]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "k", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      SubsuperscriptBox["M", "k", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "k", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "+", 
           SubsuperscriptBox["M", "j", "2"], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["M", "k", "2"]}]}], ")"}]}], "+", 
        SubsuperscriptBox["M", "k", "6"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707132842949443*^9, 3.707132919059202*^9}, {
  3.707133209989531*^9, 3.7071332403081827`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f11A", "=", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "i", "2"], " ", 
     SubsuperscriptBox["M", "j", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.70715064264158*^9, 3.7071506467468576`*^9}, 
   3.7071507196617393`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f11B", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "j", "2"]}]}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "i", "2"], "]"}], "-", 
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}]}], ")"}], " ", 
      SubsuperscriptBox["M", "j", "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.707150874029244*^9, 3.707150895973754*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f11C", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "i", "4"]}]]}], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     SubsuperscriptBox["M", "i", "4"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071508774774*^9, 3.707150909809599*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f11D", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707150880681035*^9, 3.707150882481867*^9}, 
   3.7071509177647552`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"12", ",", " ", 
    RowBox[{"12", "A"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158107198299*^9, 3.707158111341268*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f12", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SubsuperscriptBox["M", "i", "4"], "+", 
      RowBox[{"10", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      SubsuperscriptBox["M", "j", "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "4"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "i", "2"], "]"}], "-", 
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}]}], ")"}], " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "5"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.70713363076027*^9, 3.7071336394613237`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f12A", "=", 
   FractionBox["1", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["M", "i", "4"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071514341738787`*^9, 3.7071514630591097`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"13", ",", " ", 
    RowBox[{"13", "A"}], ",", " ", 
    RowBox[{"13", "B"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158118167327*^9, 3.7071581218153477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f13", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "i", "4"]}], "+", 
      RowBox[{"5", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "-", 
      SubsuperscriptBox["M", "j", "4"]}], 
     RowBox[{"12", " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          SubsuperscriptBox["M", "i", "2"], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}]}], ")"}], " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "4"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707133760632229*^9, 3.7071337719758873`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f13A", "=", 
   FractionBox["1", 
    RowBox[{"6", " ", 
     SubsuperscriptBox["M", "i", "4"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.707151439034429*^9, 3.707151442041765*^9}, 
   3.70715147210392*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f13B", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"4", " ", 
      SubsuperscriptBox["M", "i", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707151442817*^9, 3.707151445371645*^9}, 
   3.70715147782484*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"14", ",", " ", 
    RowBox[{"14", "A"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158128945196*^9, 3.707158132525395*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f14", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["M", "i", "4"], "+", 
       RowBox[{"10", " ", 
        SubsuperscriptBox["M", "i", "2"], " ", 
        SubsuperscriptBox["M", "j", "2"]}], "+", 
       SubsuperscriptBox["M", "j", "4"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "j", "2"]}], ")"}], "4"]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "i", "2"], "]"}], "-", 
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}]}], ")"}], " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], "5"]]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.707133829755363*^9, 3.707133838115837*^9}, 
   3.707133918968183*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f14A", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"6", " ", 
      SubsuperscriptBox["M", "i", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707151446133608*^9, 3.707151447689328*^9}, 
   3.707151487066571*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"15", ",", " ", 
    RowBox[{"15", "A"}], ",", " ", 
    RowBox[{"15", "B"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158138428692*^9, 3.70715814359555*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f15", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "i", "4"]}], "+", 
      RowBox[{"11", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "-", 
      RowBox[{"7", " ", 
       SubsuperscriptBox["M", "j", "4"]}]}], 
     RowBox[{"18", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "i", "2"], "]"}], "-", 
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}]}], ")"}], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SubsuperscriptBox["M", "i", "4"]}], "+", 
        SubsuperscriptBox["M", "j", "4"]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "5"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707133907234716*^9, 3.7071339147617807`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f15A", "=", 
   FractionBox["1", 
    RowBox[{"9", " ", 
     SubsuperscriptBox["M", "i", "4"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071514484287148`*^9, 3.7071514502653837`*^9}, 
   3.707151493062913*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f15B", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", 
      RowBox[{"18", " ", 
       SubsuperscriptBox["M", "i", "4"]}]]}], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{"6", " ", 
      SubsuperscriptBox["M", "i", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071514512082167`*^9, 3.707151452909319*^9}, {
  3.7071515037955227`*^9, 3.7071515111181793`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"16", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"16", "A"}], "..."}], "F"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158151062612*^9, 3.707158159199439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f16", "=", 
   RowBox[{
    FractionBox["1", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
         SubsuperscriptBox["M", "i", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "m", "2"]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "j", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "k", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "k", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "k", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "k", "2"], "-", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "l", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "l", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "k", "2"]}], "+", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "l", "2"], "-", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "m", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "m", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "k", "2"]}], "+", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "l", "2"]}], "+", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707134069944195*^9, 3.707134077523597*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f16A", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "k", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "l", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071563325222683`*^9, 3.7071563632847147`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f16B", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      SubsuperscriptBox["M", "k", "2"]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707156337362051*^9, 3.707156339840707*^9}, {
  3.707156371967473*^9, 3.707156386372408*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f16C", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      SubsuperscriptBox["M", "k", "2"]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707156340615738*^9, 3.707156342596775*^9}, 
   3.707156405071495*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f16D", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], "+", 
       SubsuperscriptBox["M", "j", "2"]}], 
      RowBox[{
       SubsuperscriptBox["M", "i", "4"], " ", 
       SubsuperscriptBox["M", "j", "4"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071563434921627`*^9, 3.7071563467216587`*^9}, {
  3.707156415472067*^9, 3.70715643507416*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f16E", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], "+", 
       SubsuperscriptBox["M", "j", "2"]}], 
      RowBox[{
       SubsuperscriptBox["M", "i", "4"], " ", 
       SubsuperscriptBox["M", "j", "4"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707156347430385*^9, 3.707156349560772*^9}, 
   3.707156440126459*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f16F", "=", 
   RowBox[{
    FractionBox["1", 
     SubsuperscriptBox["M", "i", "6"]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     SubsuperscriptBox["M", "i", "6"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071563509180393`*^9, 3.707156353003332*^9}, {
  3.707156448702218*^9, 3.7071564545135403`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"17", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"17", "A"}], "..."}], "J"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158170772711*^9, 3.707158177471471*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], " ", 
        SubsuperscriptBox["M", "j", "2"], " ", 
        SubsuperscriptBox["M", "k", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["M", "j", "2"], " ", 
           SubsuperscriptBox["M", "k", "2"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], " ", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], " ", 
           SubsuperscriptBox["M", "k", "2"]}]}], ")"}], " ", 
        SubsuperscriptBox["M", "l", "2"]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "+", 
          SubsuperscriptBox["M", "j", "2"], "+", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        SubsuperscriptBox["M", "l", "4"]}], "+", 
       RowBox[{"5", " ", 
        SubsuperscriptBox["M", "l", "6"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "k", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "l", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      SubsuperscriptBox["M", "l", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "k", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "k", "2"], " ", 
      SubsuperscriptBox["M", "l", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "k", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "k", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"]}]], 
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "l", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["M", "i", "2"], " ", 
            SubsuperscriptBox["M", "j", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "i", "2"], " ", 
            SubsuperscriptBox["M", "k", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "j", "2"], " ", 
            SubsuperscriptBox["M", "k", "2"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "+", 
           SubsuperscriptBox["M", "j", "2"], "+", 
           SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
         SubsuperscriptBox["M", "l", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"], " ", 
         SubsuperscriptBox["M", "l", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "4"], "+", 
           RowBox[{
            SubsuperscriptBox["M", "i", "2"], " ", 
            SubsuperscriptBox["M", "j", "2"]}], "+", 
           SubsuperscriptBox["M", "j", "4"], "+", 
           RowBox[{
            SubsuperscriptBox["M", "i", "2"], " ", 
            SubsuperscriptBox["M", "k", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "j", "2"], " ", 
            SubsuperscriptBox["M", "k", "2"]}], "+", 
           SubsuperscriptBox["M", "k", "4"]}], ")"}], " ", 
         SubsuperscriptBox["M", "l", "6"]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "+", 
           SubsuperscriptBox["M", "j", "2"], "+", 
           SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
         SubsuperscriptBox["M", "l", "8"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "l", "10"]}]}], ")"}]}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7071340952881413`*^9, 3.707134096651124*^9}, {
  3.707148818195963*^9, 3.707148946359231*^9}, {3.707148980526741*^9, 
  3.70714910737628*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17A", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "i", "2"]}], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "-", 
      RowBox[{"5", " ", 
       SubsuperscriptBox["M", "k", "4"]}]}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "k", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "k", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "k", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "k", "2"], "]"}], "  ", 
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "4"], "+", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "4"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "k", "4"]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7071520615076113`*^9, 3.707152063206702*^9}, {
  3.707152135030532*^9, 3.707152156437479*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17B", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      SubsuperscriptBox["M", "k", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.70715206406094*^9, 3.707152066064139*^9}, 
   3.707152246439847*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17C", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["M", "i", "2"]}], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "-", 
      RowBox[{"5", " ", 
       SubsuperscriptBox["M", "k", "4"]}]}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "k", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "k", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "k", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "k", "2"], "]"}], "  ", 
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "4"], "+", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "4"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "k", "4"]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.70715206758081*^9, 3.707152069743018*^9}, 
   3.70715232355873*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17D", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"5", " ", 
       SubsuperscriptBox["M", "i", "4"]}], "-", 
      RowBox[{"9", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "j", "4"]}]}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "j", "2"]}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "4"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "j", "4"]}]}], ")"}]}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707152070652673*^9, 3.7071520724990673`*^9}, {
  3.707152796823688*^9, 3.707152808976433*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17E", "=", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "i", "2"], "+", 
     SubsuperscriptBox["M", "j", "2"]}], 
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "i", "4"], " ", 
     SubsuperscriptBox["M", "j", "4"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.707152073431081*^9, 3.707152075683073*^9}, 
   3.707152921948208*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17F", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707152077807383*^9, 3.7071520808354683`*^9}, 
   3.707153324104413*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17G", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707152081542214*^9, 3.707152083839408*^9}, 
   3.707153354533247*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17H", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["6", 
      SubsuperscriptBox["M", "i", "6"]]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}]}], 
     SubsuperscriptBox["M", "i", "6"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071520848830147`*^9, 3.707152086865775*^9}, {
  3.707153404712981*^9, 3.70715341592358*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17I", "=", 
   FractionBox[
    RowBox[{
     SubsuperscriptBox["M", "i", "2"], "+", 
     SubsuperscriptBox["M", "j", "2"]}], 
    RowBox[{"2", " ", 
     SubsuperscriptBox["M", "i", "4"], " ", 
     SubsuperscriptBox["M", "j", "4"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.70715208795367*^9, 3.7071520897568293`*^9}, 
   3.707153565011263*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f17J", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"5", " ", 
       SubsuperscriptBox["M", "i", "4"]}], "-", 
      RowBox[{"9", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "j", "4"]}]}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "j", "2"]}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "4"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "j", "4"]}]}], ")"}]}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.70715209072122*^9, 3.707152092276885*^9}, 
   3.707153615761503*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"18", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"18", "A"}], "..."}], "E"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.707158191855427*^9, 3.707158197708405*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f18", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SubsuperscriptBox["M", "i", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "l", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "k", "2"], " ", 
       SubsuperscriptBox["M", "l", "2"]}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SubsuperscriptBox["M", "j", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "l", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "k", "2"], " ", 
       SubsuperscriptBox["M", "l", "2"]}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "6"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"], " ", 
         SubsuperscriptBox["M", "l", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "k", "2"], " ", 
         SubsuperscriptBox["M", "l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "k", "2"], "+", 
           SubsuperscriptBox["M", "l", "2"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "6"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"], " ", 
         SubsuperscriptBox["M", "l", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "k", "2"], " ", 
         SubsuperscriptBox["M", "l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "k", "2"], "+", 
           SubsuperscriptBox["M", "l", "2"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "k", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "+", 
           SubsuperscriptBox["M", "j", "2"]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "6"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", "j", "2"]}], "+", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "k", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "l", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "+", 
           SubsuperscriptBox["M", "j", "2"]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "l", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "6"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", "j", "2"]}], "+", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707134097952435*^9, 3.707134099283416*^9}, {
  3.707149420718161*^9, 3.707149486227264*^9}, {3.7071495827047577`*^9, 
  3.7071496076633453`*^9}, {3.707150470065297*^9, 3.707150472517599*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f18A", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "+", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "4"], "+", 
         RowBox[{"7", " ", 
          SubsuperscriptBox["M", "i", "2"], " ", 
          SubsuperscriptBox["M", "j", "2"]}], "+", 
         SubsuperscriptBox["M", "j", "4"]}], ")"}], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "+", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
       SubsuperscriptBox["M", "k", "4"]}], "-", 
      SubsuperscriptBox["M", "k", "6"]}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "i", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
      SubsuperscriptBox["M", "j", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "k", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "+", 
           SubsuperscriptBox["M", "j", "2"]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"], " ", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "6"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "j", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707152109665983*^9, 3.707152112971465*^9}, {
  3.707152597394333*^9, 3.707152635141851*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f18B", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "4"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "4"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "4"], " ", 
      SubsuperscriptBox["M", "j", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], "-", 
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.707152113693222*^9, 3.707152116161241*^9}, {
  3.707153095742375*^9, 3.707153104880649*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f18C", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "4"], " ", 
      SubsuperscriptBox["M", "j", "4"]}]], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071521170573807`*^9, 3.707152119592474*^9}, {
  3.707153214179968*^9, 3.707153222541044*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f18D", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "i", "6"]}]]}], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     SubsuperscriptBox["M", "i", "6"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707152121151717*^9, 3.7071521242391157`*^9}, {
  3.707153486367586*^9, 3.707153494359337*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f18E", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "4"], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["M", "i", "2"], " ", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "4"]}], ")"}]}], 
     RowBox[{"4", " ", 
      SubsuperscriptBox["M", "i", "4"], " ", 
      SubsuperscriptBox["M", "j", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], "-", 
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "j", "2"], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], "3"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707152125122613*^9, 3.707152126972672*^9}, {
  3.707153708833858*^9, 3.707153713196229*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["f", 
   RowBox[{"19", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"19", "A"}], "..."}], "K"}]}]], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsubsection",
 CellChangeTimes->{{3.7071578778423433`*^9, 3.7071578789812527`*^9}, {
  3.707158233193186*^9, 3.707158235024891*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19", "=", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          SubsuperscriptBox["M", "i", "2"], "]"}], " ", 
         SubsuperscriptBox["M", "i", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "i", "2"], "-", 
           SubsuperscriptBox["M", "n", "2"]}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "j", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "j", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "j", "2"], "-", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "k", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "k", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "k", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "k", "2"], "-", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "k", "2"], "-", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "l", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "l", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "k", "2"]}], "+", 
          SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "l", "2"], "-", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "l", "2"], "-", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "m", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "m", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "k", "2"]}], "+", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "l", "2"]}], "+", 
          SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "m", "2"], "-", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         SubsuperscriptBox["M", "n", "2"], "]"}], " ", 
        SubsuperscriptBox["M", "n", "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "i", "2"], "-", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "j", "2"]}], "+", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "k", "2"]}], "+", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "l", "2"]}], "+", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "m", "2"]}], "+", 
          SubsuperscriptBox["M", "n", "2"]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707134079043112*^9, 3.7071340858768167`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19A", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Log", "[", 
       SubsuperscriptBox["M", "i", "2"], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["M", "i", "2"], "-", 
         SubsuperscriptBox["M", "m", "2"]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "m", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "k", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "k", "2"], "-", 
        SubsuperscriptBox["M", "m", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "l", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "l", "2"], "-", 
        SubsuperscriptBox["M", "m", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "m", "2"], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "m", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "l", "2"]}], "+", 
        SubsuperscriptBox["M", "m", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707156827010069*^9, 3.7071568317292128`*^9}, {
  3.707157356684721*^9, 3.70715735745922*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19B", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"], " ", 
       SubsuperscriptBox["M", "l", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "k", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "l", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071569259647303`*^9, 3.7071569277147923`*^9}, 
   3.7071570859948063`*^9, {3.7071573871610603`*^9, 3.707157388453067*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19C", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"], " ", 
       SubsuperscriptBox["M", "l", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "k", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "l", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707156929124662*^9, 3.707156930729748*^9}, {
  3.707157397351975*^9, 3.707157397790522*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19D", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}]}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "4"], " ", 
      SubsuperscriptBox["M", "j", "4"], " ", 
      SubsuperscriptBox["M", "k", "4"]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "k", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071570338216963`*^9, 3.7071570582512827`*^9}, {
  3.707157421135847*^9, 3.7071574221807117`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19E", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"], " ", 
       SubsuperscriptBox["M", "l", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "k", "2"], "-", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "l", "2"], "]"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "l", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "k", "2"]}], "+", 
        SubsuperscriptBox["M", "l", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707157082264936*^9, 3.707157091032213*^9}, {
  3.70715747322375*^9, 3.707157484583626*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19F", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}]}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "4"], " ", 
      SubsuperscriptBox["M", "j", "4"], " ", 
      SubsuperscriptBox["M", "k", "4"]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "k", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.707157128843638*^9, {3.707157434679603*^9, 3.7071574353656807`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19G", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["M", "i", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], " ", 
        SubsuperscriptBox["M", "j", "2"]}], "+", 
       SubsuperscriptBox["M", "j", "4"]}], 
      RowBox[{
       SubsuperscriptBox["M", "i", "6"], " ", 
       SubsuperscriptBox["M", "j", "6"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7071571632887907`*^9, 3.707157165080854*^9}, {
  3.7071575194949903`*^9, 3.707157520393588*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19H", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "j", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "j", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["M", "i", "2"], " ", 
       SubsuperscriptBox["M", "k", "2"]}]}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["M", "i", "4"], " ", 
      SubsuperscriptBox["M", "j", "4"], " ", 
      SubsuperscriptBox["M", "k", "4"]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["M", "i", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["M", "j", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "j", "2"], "-", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "k", "2"], "]"}], 
     RowBox[{"3", " ", 
      SubsuperscriptBox["M", "k", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "j", "2"]}], "+", 
        SubsuperscriptBox["M", "k", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707157203825654*^9, 3.707157205692971*^9}, {
  3.7071574434446583`*^9, 3.707157454602264*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19I", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["M", "i", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], " ", 
        SubsuperscriptBox["M", "j", "2"]}], "+", 
       SubsuperscriptBox["M", "j", "4"]}], 
      RowBox[{
       SubsuperscriptBox["M", "i", "6"], " ", 
       SubsuperscriptBox["M", "j", "6"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "i", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{
      SubsuperscriptBox["M", "j", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7071572394096317`*^9, {3.707157530711261*^9, 3.707157532509927*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19J", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubsuperscriptBox["M", "i", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], " ", 
        SubsuperscriptBox["M", "j", "2"]}], "+", 
       SubsuperscriptBox["M", "j", "4"]}], 
      RowBox[{"2", " ", 
       SubsuperscriptBox["M", "i", "6"], " ", 
       SubsuperscriptBox["M", "j", "6"]}]]}], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "i", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["M", "i", "2"], "-", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "j", "2"], "]"}], 
     RowBox[{"2", " ", 
      SubsuperscriptBox["M", "j", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "i", "2"]}], "+", 
        SubsuperscriptBox["M", "j", "2"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707157248005691*^9, 3.7071572497714653`*^9}, {
  3.707157538877487*^9, 3.707157564751762*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f19K", "=", 
   RowBox[{
    FractionBox["1", 
     SubsuperscriptBox["M", "i", "8"]], "-", 
    FractionBox[
     RowBox[{"Log", "[", 
      SubsuperscriptBox["M", "i", "2"], "]"}], 
     SubsuperscriptBox["M", "i", "8"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707157288840989*^9, 3.70715729076686*^9}, {
  3.707157562031102*^9, 3.707157562963799*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1313, 1085},
WindowMargins->{{Automatic, 417}, {90, Automatic}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 218, 4, 65, "Chapter"],
Cell[801, 28, 349, 7, 35, "Text"],
Cell[1153, 37, 114, 2, 35, "Text"],
Cell[1270, 41, 348, 8, 77, "Text"],
Cell[CellGroupData[{
Cell[1643, 53, 107, 1, 64, "Section"],
Cell[1753, 56, 1276, 43, 52, "Text"],
Cell[CellGroupData[{
Cell[3054, 103, 248, 5, 34, "Subsubsection"],
Cell[3305, 110, 369, 10, 35, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[3711, 125, 203, 4, 28, "Subsubsection"],
Cell[3917, 131, 298, 9, 48, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[4252, 145, 250, 6, 31, "Subsubsection"],
Cell[4505, 153, 712, 21, 60, "Input"],
Cell[5220, 176, 226, 6, 35, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[5483, 187, 201, 4, 28, "Subsubsection"],
Cell[5687, 193, 266, 8, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[5990, 206, 199, 4, 28, "Subsubsection"],
Cell[6192, 212, 266, 8, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[6495, 225, 250, 6, 31, "Subsubsection"],
Cell[6748, 233, 1028, 32, 61, "Input"],
Cell[7779, 267, 238, 7, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8054, 279, 287, 7, 31, "Subsubsection"],
Cell[8344, 288, 1806, 55, 60, "Input"],
Cell[10153, 345, 447, 13, 60, "Input"],
Cell[10603, 360, 346, 10, 57, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[10986, 375, 201, 4, 28, "Subsubsection"],
Cell[11190, 381, 264, 8, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[11491, 394, 295, 8, 31, "Subsubsection"],
Cell[11789, 404, 2910, 85, 60, "Input"],
Cell[14702, 491, 1419, 44, 60, "Input"],
Cell[16124, 537, 912, 28, 60, "Input"],
Cell[17039, 567, 939, 28, 60, "Input"],
Cell[17981, 597, 345, 10, 57, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[18363, 612, 297, 8, 31, "Subsubsection"],
Cell[18663, 622, 3030, 90, 61, "Input"],
Cell[21696, 714, 292, 8, 55, "Input"],
Cell[21991, 724, 994, 31, 61, "Input"],
Cell[22988, 757, 393, 12, 57, "Input"],
Cell[23384, 771, 268, 8, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[23689, 784, 250, 6, 31, "Subsubsection"],
Cell[23942, 792, 1262, 38, 61, "Input"],
Cell[25207, 832, 222, 6, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[25466, 843, 288, 7, 31, "Subsubsection"],
Cell[25757, 852, 1221, 37, 61, "Input"],
Cell[26981, 891, 243, 7, 53, "Input"],
Cell[27227, 900, 262, 8, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[27526, 913, 250, 6, 31, "Subsubsection"],
Cell[27779, 921, 1287, 39, 61, "Input"],
Cell[29069, 962, 266, 8, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[29372, 975, 285, 7, 31, "Subsubsection"],
Cell[29660, 984, 1328, 41, 61, "Input"],
Cell[30991, 1027, 248, 7, 53, "Input"],
Cell[31242, 1036, 478, 14, 57, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[31757, 1055, 295, 8, 31, "Subsubsection"],
Cell[32055, 1065, 4322, 125, 132, "Input"],
Cell[36380, 1192, 2379, 72, 60, "Input"],
Cell[38762, 1266, 1749, 52, 60, "Input"],
Cell[40514, 1320, 1726, 52, 60, "Input"],
Cell[42243, 1374, 1063, 32, 60, "Input"],
Cell[43309, 1408, 1037, 32, 60, "Input"],
Cell[44349, 1442, 398, 11, 57, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[44784, 1458, 295, 8, 32, "Subsubsection"],
Cell[45082, 1468, 6901, 191, 136, "Input"],
Cell[51986, 1661, 3173, 93, 61, "Input"],
Cell[55162, 1756, 357, 10, 55, "Input"],
Cell[55522, 1768, 3146, 93, 61, "Input"],
Cell[58671, 1863, 1817, 54, 61, "Input"],
Cell[60491, 1919, 384, 11, 59, "Input"],
Cell[60878, 1932, 268, 8, 53, "Input"],
Cell[61149, 1942, 266, 8, 53, "Input"],
Cell[61418, 1952, 445, 13, 57, "Input"],
Cell[61866, 1967, 385, 11, 59, "Input"],
Cell[62254, 1980, 1791, 54, 61, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[64082, 2039, 295, 8, 31, "Subsubsection"],
Cell[64380, 2049, 7140, 203, 115, "Input"],
Cell[71523, 2254, 3538, 103, 61, "Input"],
Cell[75064, 2359, 1279, 38, 61, "Input"],
Cell[76346, 2399, 1079, 32, 60, "Input"],
Cell[77428, 2433, 446, 13, 57, "Input"],
Cell[77877, 2448, 1311, 39, 61, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[79225, 2492, 348, 9, 31, "Subsubsection"],
Cell[79576, 2503, 6110, 175, 132, "Input"],
Cell[85689, 2680, 3740, 112, 113, "Input"],
Cell[89432, 2794, 2927, 86, 60, "Input"],
Cell[92362, 2882, 2896, 86, 60, "Input"],
Cell[95261, 2970, 2094, 62, 60, "Input"],
Cell[97358, 3034, 2945, 86, 60, "Input"],
Cell[100306, 3122, 2066, 62, 60, "Input"],
Cell[102375, 3186, 1178, 35, 60, "Input"],
Cell[103556, 3223, 2130, 62, 60, "Input"],
Cell[105689, 3287, 1152, 35, 60, "Input"],
Cell[106844, 3324, 1206, 35, 60, "Input"],
Cell[108053, 3361, 393, 11, 57, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

